From Language Models to World-Acting Systems: Progress and Limits of Agentic AI across Digital, Social, Virtual, and Physical Environments

Large language models become consequential agents when surrounding systems let outputs change external state. Models now call tools, operate interfaces, delegate work, retain state, inhabit generated worlds, and control robots or laboratory equipment. Such advances are often narrated as one march toward autonomy, conflating model competence, system integration, persistence, and safe authority. This critical review synthesizes primary research and official technical specifications available by 31 August 2026. We organize the evidence along delegated authority, temporal persistence, and environmental coupling, while separating model, harness, and environment. Within the evidence examined, action-interface expansion is documented more convincingly than robust completion, recovery, authorization, or independent verification. Model Context Protocol and Agent2Agent improve interoperability but do not establish trustworthy delegation; multi-agent organization adds specialization alongside cost and correlated failure. Persistent simulations and world models support training and planning but do not themselves demonstrate agency; robotics and self-driving laboratories establish bounded feasibility rather than unattended open-world reliability. We propose justified delegation as an analytical and normative heuristic, not an observed law or certified score: expand action scope only where evidence supports provenance, bounded authority, failure detection, safe recovery, and calibrated human control. This framing yields a research agenda for coupled model-harness evaluation, capability-based permissions, durable state, cross-agent accountability, and staged physical validation.

==> anc/claim_evidence_map.md <==
# Claim–evidence map

This map is an editorial audit aid, not a substitute for the citations and qualifications in the manuscript. “Status” distinguishes directly supported factual claims from the review's own synthesis or proposal.

| Central claim | Primary evidence used | Evidence class | Main limitation / permitted inference | Status |
|---|---|---|---|---|
| Within the public evidence examined, action interfaces have expanded more convincingly than evidence for verifiable autonomy. | WebArena; OSWorld; tau-bench; OpenAI CUA and Operator system card; ToolEmu; AgentDojo; Agent Security Bench; Anthropic's 31 August 2026 incident report | Peer-reviewed benchmarks, preprints, and first-party evaluations or incident reporting | Cross-benchmark scores are not directly comparable; this is a bounded interpretive synthesis over selected evidence, not a measured field-wide growth law. The incident report establishes failures under specific evaluation conditions, not a deployment base rate. | Interpretive synthesis |
| The configured system, not the model alone, is the defensible unit of analysis. | SWE-agent; CoALA; recent harness sensitivity studies | Peer-reviewed paper plus preprints | Harness effects vary by task and model; cited work does not yield one universal decomposition. | Supported synthesis |
| Typed tools and APIs offer narrower but more inspectable action semantics than GUI control. | ReAct; Toolformer; WebArena; OSWorld; OpenAI CUA | Peer-reviewed work and first-party record | Typed schemas do not guarantee semantic correctness or legitimate authority; GUI benchmarks cover selected environments. | Supported synthesis |
| Coding agents show how environmental feedback can improve both action leverage and outcome verification. | SWE-bench; SWE-agent; OpenAI Codex product/system records | Peer-reviewed benchmarks and first-party deployment records | Tests can be incomplete or gamed; product descriptions do not independently establish reliability. | Supported with boundary |
| MCP standardizes tool/resource exposure and A2A standardizes inter-agent task exchange, but neither standardizes intelligence or trustworthiness. | MCP specification and releases; A2A v1.0 specification and project records | Open specifications and official project records | Supports protocol semantics, not adoption prevalence, conformance quality, or safe application behavior. | Directly supported boundary |
| Agent-to-human delegation is currently an escalation pattern and a set of emerging interfaces, not a mature general protocol. | Magentic-UI; RentAHuman official documentation | Technical report and first-party platform documentation | RentAHuman is one new marketplace. Its documented MCP/REST operations establish an instance, not ecosystem maturity. | Direct fact plus synthesis |
| Programmatic hiring of humans creates distinct security and governance risks. | Mehta, *Security Risks of AI Agents Hiring Humans: An Empirical Marketplace Study* | Preprint measuring 303 bounties on RentAHuman, including 99 attributed to API/MCP channels | Single platform and snapshot; retrospective coding; no causal or ecosystem-wide prevalence claim. | Provisional evidence |
| Multi-agent organization can improve modularity but does not inherently improve correctness, efficiency, or independence. | AutoGen; Magentic-One; EACL problem-drift study; matched-budget single-versus-multi-agent preprint | Framework/report, peer-reviewed paper, and preprint | Results depend on topology, budgets, tasks, and correlated model failures. | Supported synthesis |
| Persistence comprises interaction, task, episodic-memory, skill, environment, and authority persistence. | Generative Agents; Voyager; A2A task lifecycle; long-task and coding-agent evidence | Peer-reviewed papers, specification, and preprints | This six-part decomposition is the review's taxonomy; individual sources instantiate only subsets. | Original synthesis |
| A world model is a predictive or state-maintaining substrate, not by itself an acting agent. | V-JEPA 2; Cosmos; Genie 3; SIMA | Preprints/technical reports and first-party preview | Architectures and evaluation settings differ; agent performance cannot be inferred from environment-generation quality. | Supported conceptual boundary |
| Visual continuity is insufficient evidence of persistent, camera-independent world state. | Genie 3 limitations; Project Eden stated architecture | First-party previews | Project Eden was not peer reviewed, openly released, or independently replicated at the cutoff. | Provisional frontier inference |
| Project Eden is an evidence point for explicit shared world state, not the review's main line of evidence. | VAST Project Eden research preview, June 2026 | First-party research preview | Supports the stated architecture and research direction only; the review does not adopt its priority claim. | Directly bounded |
| VLA systems connect language-conditioned decisions to physical action, but demonstrations remain task-, platform-, and evaluation-dependent. | RT-2; OpenVLA; Gemini Robotics | Peer-reviewed paper and preprints/technical reports | Different robots, data, tasks, and evaluation protocols prevent a single maturity ranking. | Supported synthesis |
| MHS bridges agent protocols and programmable equipment at the interface layer. | Anthropic MHS announcement, 27 August 2026 | First-party limited research preview | No independent conformance program or public stable implementation at the cutoff; interface availability is not physical competence or safety. | Directly bounded |
| Autonomous laboratories provide credible closed-loop evidence when domains, instruments, and safety envelopes are bounded. | Coscientist; ChemCrow; AILA/AFM; A-Lab; ADePT | Peer-reviewed journal evidence | Studies span different scientific domains and automation levels; A-Lab is read with its 2026 author correction; none establishes unconstrained physical autonomy. | Supported synthesis |
| Prompt injection becomes an action-security problem once untrusted content and state-changing tools share a context. | ToolEmu; AgentDojo; Agent Security Bench | Preprints and peer-reviewed benchmark | Attack suites are abstractions of deployment threats and may not estimate real-world incident rates. | Supported mechanism |
| Authority should be typed, attenuated, renewable, and revocable outside natural-language prompts. | Authenticated delegation research; MCP/A2A security semantics; action-security studies | Preprint, specifications, and benchmarks | The exact architecture is a design recommendation, not an empirically certified standard. | Normative proposal |
| Outcome verification is the missing middle between permissions and recovery. | Cross-domain comparison of tests, transactional checks, state predicates, human review, and physical measurement | Synthesis across cited domains | No universal verifier exists; suitable evidence depends on environment and consequence. | Original synthesis |
| Justified delegation offers an analytical and normative heuristic for assessing progress. | Full review synthesis | Normative framework | Not an observed law, existing benchmark score, or certification. It asks whether explicit task boundaries, authority, verification, and safe-failure evidence make a proposed scope defensible. | Original proposal |

## High-risk evidence boundaries to preserve in revisions

1. Do not convert Project Eden, Genie 3, MHS, OpenAI product records, or RentAHuman documentation into independent performance evidence.
2. Do not describe RentAHuman as a mature agent-to-human protocol. It is an emerging marketplace with an MCP/REST interface.
3. Do not generalize the Mehta preprint's counts or abuse categories beyond the measured snapshot.
4. Do not infer general autonomy from protocol interoperability, world generation, a successful robot demonstration, or an integrated laboratory workflow.
5. Do not report benchmark percentages without the benchmark, system configuration, and evidence source class.
6. Keep the review labelled as critical and selective; it does not support systematic-review coverage or bibliometric prevalence claims.

